Is it Truly Necessary for Bicycle Power Meters to Rapidly Sample Angular Velocity?

Bicycle Power Meters have become ubiquitous in professional and amateur cycling. These devices claim high levels of accuracy, and this accuracy is indeed essential if they are to serve their purpose as reliable training aids and indicators of improvements in fitness. Power is generally obtained via the independent estimation of torque and angular velocity. Designs vary in the way in which they estimate angular velocity. Some power meters estimate angular velocity many times a second, whereas other power meters compute an average value for each pedal stroke. The aim of this paper is to investigate whether it is necessary to rapidly sample angular velocity in order to obtain accurate power values under conditions of dynamic equilibrium. Countering previous research on the topic, this paper finds that average angular velocity alone is usually sufficient for the purposes of computing power, although there may be certain exceptional circumstances where consideration of harmonics may appreciably improve fidelity.

==> Workings/favero-all.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
from sklearn.metrics import r2_score
import statsmodels.api as sm
import pandas as pd
from io import StringIO
from scipy.stats import pearsonr

Cyclists = [(330,65),(260,71),(360,68),(270,67),(280,62)]

#(cadence,system mass,ovalised chainrings)
Conditions = [
  ["T.1.1.1",(90,2,False)],
  ["T.1.1.2",(110,2,False)],
  ["T.1.1.3",(90,2,False)],
  ["T.1.1.4",(70,2,False)],
  ["T.1.2.1",(90,2,False)],
  ["T.1.2.2",(110,2,False)],
  ["T.1.2.3",(90,2,False)],
  ["T.1.2.4",(70,2,False)],
  ["T.1.3.1",(100,None,False)],
  ["T.1.3.2",(None,None,False)],
  ["T.1.3.3",(None,None,False)],
  ["T.1.3.4",(90,None,False)],  
  ["T.2.1.1",(90,2,True)],
  ["T.2.1.2",(110,2,True)],
  ["T.2.1.3",(90,2,True)],
  ["T.2.1.4",(70,2,True)],
  ["T.2.2.1",(90,2,True)],
  ["T.2.2.2",(110,2,True)],
  ["T.2.2.3",(90,2,True)],
  ["T.2.2.4",(70,2,True)],
  ["T.2.3.1",(100,None,True)],
  ["T.2.3.2",(None,None,True)],
  ["T.2.3.3",(None,None,True)],
  ["T.2.3.4",(90,None,True)] 
]

Tests = [
      [(4.8e-2,258.5,257.4),
      (4.3e-2,180.6,180.7),
      (6.1e-2,261.3,259.4),
      (3.1e-2,216.1,215.6),
      (5.6e-2,234.9,233.7)],
      [(3.8e-2,225.6,225.4),
      (4.1e-2,188.7,189.0),
      (4.3e-2,256.2,255.1),
      (2.6e-2,172.8,172.7),
      (6.1e-2,222.6,221.1)],
      [(5.6e-2,306.8,305.3),
      (5.6e-2,264.1,263.8),
      (7.3e-2,326.3,322.6),
      (3.9e-2,276.6,276.0),
      (6.2e-2,262.7,261.2)],
      [(7.4e-2,286.0,283.8),
      (10e-2,234.1,232.1),
      (10.3e-2,234.1,232,6),
      (6.5e-2,261.1,259.9),
      (7.6e-2,234.1,232.6)],
      [(6.7e-2,227.3,226.8),
      (6.3e-2,186.2,186.0),
      (5.2e-2,258.0,257.7),
      (3.7e-2,200.5,200.4),
      (5.2e-2,224.2,223.7)],
      [(6.5e-2,247.2,247.1),
      (6.1e-2,206.4,206.5),
      (5.8e-2,273.5,273.0),
      (4.0e-2,209.9,210.1),
      (7.9e-2,250.1,248.8)],
      [(7.1e-2,310.7,309.7),
      (7.2e-2,231.8,231.6),
      (6.3e-2,333.4,332.6),
      (4.0e-2,252.7,252.7),
      (5.1e-2,274.1,273.6)],
      [(7.8e-2,304.2,302.8),
      (7.1e-2,228.6,228.2),
      (7.3e-2,330.8,329.5),
      (5.2e-2,243.2,242.9),
      (6.5e-2,272.8,271.9)],
      [(5.0e-2,205.8,205.9),
      (6.0e-2,161.3,161.2),
      (5.4e-2,245.7,246.0),
      (4.4e-2,168.8,169.0),
      (10.1e-2,178.8,178.8)],
      [(7.8e-2,331.4,332.5),
      (10.0e-2,268.9,270.1),
      (8.0e-2,357.2,359.4),
      (6.9e-2,258.8,260.4),
      (7.9e-2,259.5,260.3)],
      [(10.3e-2,350.9,353.8),
      (12.3e-2,286.7,288.7),
      (9.7e-2,360.6,360.7),
      (9.0e-2,306.0,307.3),
      (11.4e-2,292.2,293.5)],
      [(5.9e-2,241.6,241.9),
      (6.5e-2,215.1,215.1),
      (5.0e-2,262.1,262.6),
      (4.7e-2,165.8,165.9),
      (11.6e-2,179.9,180.1)],
      [(19.3e-2,251.4,257.5),
      (19.7e-2,180.7,186.0),
      (17.3e-2,270.3,277.9),
      (19.9e-2,213.5,218.8),
      (18.0e-2,221.4,228.0)],
      [(19.1e-2,227.3,234.6),
      (20.0e-2,193.7,199.1),
      (18.0e-2,260.3,268.5),
      (21.0e-2,195.3,200.0),
      (18.2e-2,187.8,194.0)],
      [(18.8e-2,325.1,332.7),
      (18.4e-2,226.1,232.7),
      (16.8e-2,340.9,348.3),
      (19.5e-2,291.4,298.0),
      (17.7e-2,280.6,288.4)],
      [(17.4e-2,309.0,314.8),
      (16.6e-2,235.8,241.2),
      (16.5e-2,312.6,317.7),
      (18.3e-2,278.4,284.6),
      (18.1e-2,258.5,263.3)],
      [(23.6e-2,224.2,231.1),
      (21.4e-2,193.8,200.2),
      (21.9e-2,257.6,266.1),
      (22.7e-2,202.6,208.4),
      (21.5e-2,221.9,229.0)],
      [(23.3e-2,267.7,275.2),
      (21.3e-2,208.6,214.9),
      (20.3e-2,268.6,278.8),
      (22.8e-2,214.5,220.6),
      (20.1e-2,244.4,253.1)],
      [(22.5e-2,230.6,238.0),
      (20.7e-2,234.5,243.3),
      (21.8e-2,329.5,340.1),
      (22.9e-2,258.2,265.4),
      (20.0e-2,272.7,281.7)],
      [(22.9e-2,306.7,313.7),
      (21.4e-2,226.2,233.3),
      (22.6e-2,333.1,342.1),
      (22.2e-2,247.3,253.9),
      (21.3e-2,268.2,275.5)],
      [(23.4e-2,209.5,218.2),
      (22.0e-2,160.7,166.7),
      (23.0e-2,257.7,266.6),
      (23.8e-2,180.2,187.3),
      (21.3e-2,191.3,198.8)],
      [(27.4e-2,325.9,336.4),
      (25.6e-2,255.0,266.6),
      (27.2e-2,350.2,362.3),
      (27.5e-2,275.0,287.1),
      (24.6e-2,263.5,273.6)],
      [(27.2e-2,349.1,364.9),
      (29.4e-2,303.3,316.2),
      (29.6e-2,308.5,318.0),
      (26.5e-2,308.5,318.0),
      (30.0e-2,310.5,322.4)],
      [(24.6e-2,222.6,231.9),
      (22.7e-2,232.4,240.6),
      (24.5e-2,276.5,287.3),
      (23.7e-2,159.7,165.6),
      (22.6e-2,178.1,185.8)]
]

Subset = """id,Mass,Grade,RPM,Var,IAV,AAV,E
1,4,0,90,4.8,258.5,257.4,-0.42
2,4,0,90,4.3,180.6,180.7,0.04
3,4,0,90,6.1,261.3,259.4,-0.71
4,4,0,90,3.1,216.1,215.6,-0.23
5,4,0,90,5.6,234.8,233.7,-0.49
6,4,0,110,3.8,225.6,225.4,-0.11
7,4,0,110,4.1,188.7,189.0,0.16
8,4,0,110,4.3,256.2,255.1,-0.43
9,4,0,110,2.6,172.8,172.7,-0.06
10,4,0,110,6.1,222.6,221.1,-0.66
11,4,0,90,5.6,306.8,305.3,-0.51
12,4,0,90,5.6,264.1,263.8,-0.09
13,4,0,90,7.3,326.3,322.6,-1.15
14,4,0,90,3.9,276.6,276.0,-0.21
15,4,0,90,6.2,262.7,261.2,-0.57
16,4,0,70,7.4,286.0,283.8,-0.76
17,4,0,70,10.0,234.1,232.1,-0.82
18,4,0,70,10.3,335.4,330.0,-1.59
19,4,0,70,6.5,261.1,259.9,-0.47
20,4,0,70,7.6,234.1,232.6,-0.64
21,65,0,100,5.0,205.8,205.9,0.07
22,71,0,100,6.0,161.3,161.2,-0.10
23,68,0,100,5.4,245.7,246.0,0.11
24,67,0,100,4.4,168.8,169.0,0.15
25,62,0,100,10.1,178.8,178.8,-0.04
26,65,5,60,7.8,331.4,332.5,0.34
27,71,5,60,10.0,268.9,270.1,0.45
28,68,5,60,8.0,357.2,259.4,0.62
29,67,5,60,6.9,258.8,260.4,0.63
30,62,5,60,7.9,259.5,260.3,0.31
31,65,5,90,5.9,241.6,241.9,0.11
32,71,5,90,6.5,215.1,215.1,-0.02
33,68,5,90,5.0,262.1,262.6,0.20
34,67,5,90,4.7,165.8,165.9,0.06
35,62,5,90,11.6,179.9,180.1,0.13"""

def LinearFit_All():
  plt.figure()
  data = []
  for i in range(len(Tests)):
    for j in range(len(Tests[i])):
      t = Tests[i][j]
      data.append((100*(t[2]-t[1])/t[1],t[0]*100))

  # Unpacking the tuples into separate lists for x and y coordinates

  error, variation= zip(*data)


  # Convert to numpy arrays
  x_values = np.array(variation)
  y_values = np.array(error)

  #x_values_cubic = np.column_stack((x_values, x_values**2, x_values**3, x_values**4))
  x_values_cubic = x_values
  x_values_linear = x_values
  # Add a constant term to the independent variables for the intercept term
  x_values_cubic_with_intercept = sm.add_constant(x_values_cubic)
  x_values_linear_with_intercept = sm.add_constant(x_values_linear)

  # Fit the cubic regression model
  model = sm.OLS(y_values, x_values_cubic_with_intercept)
  res = model.fit()
  print(res.summary())
  results = model.fit()

  # Fit the linear regression model
  model2 = sm.OLS(y_values, x_values_linear_with_intercept)
  res2 = model2.fit()
  print(res2.summary())
  results2 = model.fit()

  # Get the parameters and p-values
  parameters = results.params
  p_values = results.pvalues

  # Calculate R^2 (coefficient of determination)
  r_squared = results.rsquared
  # Plotting the data and cubic fit
  plt.scatter(x_values, y_values, label='Data')
  x_fit = np.linspace(min(x_values), max(x_values), 100)
  #x_fit_cubic = np.column_stack((x_fit, x_fit**2, x_fit**3, x_fit**4))
  x_fit_cubic = x_fit
  y_fit_cubic = np.dot(sm.add_constant(x_fit_cubic), parameters)
  plt.plot(x_fit, y_fit_cubic, color='red', label='Linear Fit')
  plt.xlabel('Angular Velocity Variation [%]')
  plt.ylabel('Power Error [\%]')
  plt.title('Power Error vs Angular Velocity Variation')
  plt.grid(True)
  plt.legend()

  # Annotating the R^2 value and p-values on the plot
  print(p_values)
  plt.annotate(f'$R^2 = {r_squared:.2f}, p = {np.round(p_values[1],4)}$', xy=(0.25, 0.9), xycoords='axes fraction', fontsize=12, color='green')

  plt.savefig("out/favero-linearfit.png")

def CubicFit_All():
  plt.figure()
  data = []
  for i in range(len(Tests)):
    for j in range(len(Tests[i])):
      t = Tests[i][j]
      data.append((100*(t[2]-t[1])/t[1],t[0]*100))

  # Unpacking the tuples into separate lists for x and y coordinates

  error, variation= zip(*data)


  # Convert to numpy arrays
  x_values = np.array(variation)
  y_values = np.array(error)

  x_values_cubic = np.column_stack((x_values, x_values**2, x_values**3, x_values**4))
  #x_values_cubic = x_values
  x_values_linear = x_values
  # Add a constant term to the independent variables for the intercept term
  x_values_cubic_with_intercept = sm.add_constant(x_values_cubic)
  x_values_linear_with_intercept = sm.add_constant(x_values_linear)

  # Fit the cubic regression model
  model = sm.OLS(y_values, x_values_cubic_with_intercept)
  res = model.fit()
  print(res.summary())
  results = model.fit()

  # Fit the linear regression model
  model2 = sm.OLS(y_values, x_values_linear_with_intercept)
  res2 = model2.fit()
  print(res2.summary())
  results2 = model.fit()

  # Get the parameters and p-values
  parameters = results.params
  p_values = results.pvalues

  # Calculate R^2 (coefficient of determination)
  r_squared = results.rsquared

  # Plotting the data and cubic fit
  plt.scatter(x_values, y_values, label='Data')
  x_fit = np.linspace(min(x_values), max(x_values), 100)
  x_fit_cubic = np.column_stack((x_fit, x_fit**2, x_fit**3, x_fit**4))
  #x_fit_cubic = x_fit
  y_fit_cubic = np.dot(sm.add_constant(x_fit_cubic), parameters)
  plt.plot(x_fit, y_fit_cubic, color='red', label='Cubic Fit')
  plt.xlabel('Angular Velocity Variation [%]')
  plt.ylabel('Power Error [\%]')
  plt.title('Power Error vs Angular Velocity Variation')
  plt.grid(True)
  plt.legend()

  # Annotating the R^2 value and p-values on the plot
  print(p_values)
  plt.annotate(f'$R^2 = {r_squared:.2f}, p = {np.round(p_values[1],4)}$', xy=(0.25, 0.9), xycoords='axes fraction', fontsize=12, color='green')

  plt.savefig("out/favero-cubicfit.png")

def LinearFit_Circular():
  plt.figure()
  data = []
  for i in range(len(Tests)):
    for j in range(len(Tests[i])):
      t = Tests[i][j]
      if Conditions[i][1][2] == False:
        data.append((100*(t[2]-t[1])/t[1],t[0]*100))

  # Unpacking the tuples into separate lists for x and y coordinates

  error, variation= zip(*data)


  # Convert to numpy arrays
  x_values = np.array(variation)
  y_values = np.array(error)

  #x_values_cubic = np.column_stack((x_values, x_values**2, x_values**3, x_values**4))
  x_values_cubic = x_values
  x_values_linear = x_values
  # Add a constant term to the independent variables for the intercept term
  x_values_cubic_with_intercept = sm.add_constant(x_values_cubic)
  x_values_linear_with_intercept = sm.add_constant(x_values_linear)

  # Fit the cubic regression model
  model = sm.OLS(y_values, x_values_cubic_with_intercept)
  res = model.fit()
  print(res.summary())
  results = model.fit()

  # Fit the linear regression model
  model2 = sm.OLS(y_values, x_values_linear_with_intercept)
  res2 = model2.fit()
  print(res2.summary())
  results2 = model.fit()

  # Get the parameters and p-values
  parameters = results.params
  p_values = results.pvalues

  # Calculate R^2 (coefficient of determination)
  r_squared = results.rsquared

  # Plotting the data and cubic fit
  plt.scatter(x_values, y_values, label='Data')
  x_fit = np.linspace(min(x_values), max(x_values), 100)
  #x_fit_cubic = np.column_stack((x_fit, x_fit**2, x_fit**3, x_fit**4))
  x_fit_cubic = x_fit
  y_fit_cubic = np.dot(sm.add_constant(x_fit_cubic), parameters)
  plt.plot(x_fit, y_fit_cubic, color='red', label='Linear Fit')
  plt.xlabel('Angular Velocity Variation [%]')
  plt.ylabel('Power Error [\%]')
  plt.title('Power Error vs Angular Velocity Variation (Circular Chainrings)')
  plt.grid(True)
  plt.legend()

  # Annotating the R^2 value and p-values on the plot
  print(p_values)
  plt.annotate(f'$R^2 = {r_squared:.2f}, p = {np.round(p_values[1],4)}$', xy=(0.25, 0.9), xycoords='axes fraction', fontsize=12, color='green')

  plt.savefig("out/favero-linearfit-circular.png")

def LinearFit_Ovalised():
  plt.figure()
  data = []
  for i in range(len(Tests)):
    for j in range(len(Tests[i])):
      t = Tests[i][j]
      if Conditions[i][1][2] == True:
        data.append(((t[2]-t[1])/t[1],t[0]*100))

  # Unpacking the tuples into separate lists for x and y coordinates

  error, variation= zip(*data)


  # Convert to numpy arrays
  x_values = np.array(variation)
  y_values = np.array(error)

  #x_values_cubic = np.column_stack((x_values, x_values**2, x_values**3, x_values**4))
  x_values_cubic = x_values
  x_values_linear = x_values
  # Add a constant term to the independent variables for the intercept term
  x_values_cubic_with_intercept = sm.add_constant(x_values_cubic)
  x_values_linear_with_intercept = sm.add_constant(x_values_linear)

  # Fit the cubic regression model
  model = sm.OLS(y_values, x_values_cubic_with_intercept)
  res = model.fit()
  print(res.summary())
  results = model.fit()

  # Fit the linear regression model
  model2 = sm.OLS(y_values, x_values_linear_with_intercept)
  res2 = model2.fit()
  print(res2.summary())
  results2 = model.fit()

  # Get the parameters and p-values
  parameters = results.params
  p_values = results.pvalues

  # Calculate R^2 (coefficient of determination)
  r_squared = results.rsquared

  # Plotting the data and cubic fit
  plt.scatter(x_values, y_values, label='Data')
  x_fit = np.linspace(min(x_values), max(x_values), 100)
  #x_fit_cubic = np.column_stack((x_fit, x_fit**2, x_fit**3, x_fit**4))
  x_fit_cubic = x_fit
  y_fit_cubic = np.dot(sm.add_constant(x_fit_cubic), parameters)
  plt.plot(x_fit, y_fit_cubic, color='red', label='Linear Fit')
  plt.xlabel('Angular Velocity Variation [%]')
  plt.ylabel('Power Error [\%]')
  plt.title('Power Error vs Angular Velocity Variation (Ovalised Chainrings)')
  plt.grid(True)
  plt.legend()

  # Annotating the R^2 value and p-values on the plot
  print(p_values)
  plt.annotate(f'$R^2 = {r_squared:.2f}, p = {np.round(p_values[1],4)}$', xy=(0.25, 0.9), xycoords='axes fraction', fontsize=12, color='green')

  plt.savefig("out/favero-linearfit-ovalised.png")

def Linearfit_Absolute_Circular():
  plt.figure()
  data = []
  for i in range(len(Tests)):
    for j in range(len(Tests[i])):
      t = Tests[i][j]
      if Conditions[i][1][2] == False:
        data.append((100*np.abs(t[2]-t[1])/t[1],t[0]*100))

  # Unpacking the tuples into separate lists for x and y coordinates

  error, variation= zip(*data)


  # Convert to numpy arrays
  x_values = np.array(variation)
  y_values = np.array(error)

  #x_values_cubic = np.column_stack((x_values, x_values**2, x_values**3, x_values**4))
  x_values_cubic = x_values
  x_values_linear = x_values
  # Add a constant term to the independent variables for the intercept term
  x_values_cubic_with_intercept = sm.add_constant(x_values_cubic)
  x_values_linear_with_intercept = sm.add_constant(x_values_linear)

  # Fit the cubic regression model
  model = sm.OLS(y_values, x_values_cubic_with_intercept)
  res = model.fit()
  print(res.summary())
  results = model.fit()

  # Fit the linear regression model
  model2 = sm.OLS(y_values, x_values_linear_with_intercept)
  res2 = model2.fit()
  print(res2.summary())
  results2 = model.fit()

  # Get the parameters and p-values
  parameters = results.params
  p_values = results.pvalues

  # Calculate R^2 (coefficient of determination)
  r_squared = results.rsquared

  # Plotting the data and cubic fit
  plt.scatter(x_values, y_values, label='Data')
  x_fit = np.linspace(min(x_values), max(x_values), 100)
  #x_fit_cubic = np.column_stack((x_fit, x_fit**2, x_fit**3, x_fit**4))
  x_fit_cubic = x_fit
  y_fit_cubic = np.dot(sm.add_constant(x_fit_cubic), parameters)
  plt.plot(x_fit, y_fit_cubic, color='red', label='Linear Fit')
  plt.xlabel('Angular Velocity Variation [%]')
  plt.ylabel('Power Error [\%]')
  plt.title('Absolute Power Error vs Angular Velocity Variation (Circular Chainrings)')
  plt.grid(True)
  plt.legend()

  # Annotating the R^2 value and p-values on the plot
  print(p_values)
  plt.annotate(f'$R^2 = {r_squared:.2f}, p = {np.round(p_values[1],4)}$', xy=(0.25, 0.9), xycoords='axes fraction', fontsize=12, color='green')

  plt.savefig("out/favero-absolute-circular.png")

def Linearfit_Absolute_Subtest():
  plt.figure()
  data = []
  for i in range(len(Tests)):
    for j in range(len(Tests[i])):
      t = Tests[i][j]
      if Conditions[i][0] == "T.2.2.2":
        data.append((100*np.abs(t[2]-t[1])/t[1],t[0]*100))

  # Unpacking the tuples into separate lists for x and y coordinates

  error, variation= zip(*data)


  # Convert to numpy arrays
  x_values = np.array(variation)
  y_values = np.array(error)

  #x_values_cubic = np.column_stack((x_values, x_values**2, x_values**3, x_values**4))
  x_values_cubic = x_values
  x_values_linear = x_values
  # Add a constant term to the independent variables for the intercept term
  x_values_cubic_with_intercept = sm.add_constant(x_values_cubic)
  x_values_linear_with_intercept = sm.add_constant(x_values_linear)

  # Fit the cubic regression model
  model = sm.OLS(y_values, x_values_cubic_with_intercept)
  res = model.fit()
  print(res.summary())
  results = model.fit()

  # Fit the linear regression model
  model2 = sm.OLS(y_values, x_values_linear_with_intercept)
  res2 = model2.fit()
  print(res2.summary())
  results2 = model.fit()

  # Get the parameters and p-values
  parameters = results.params
  p_values = results.pvalues

  # Calculate R^2 (coefficient of determination)
  r_squared = results.rsquared

  # Plotting the data and cubic fit
  plt.scatter(x_values, y_values, label='Data')
  x_fit = np.linspace(min(x_values), max(x_values), 100)
  #x_fit_cubic = np.column_stack((x_fit, x_fit**2, x_fit**3, x_fit**4))
  x_fit_cubic = x_fit
  y_fit_cubic = np.dot(sm.add_constant(x_fit_cubic), parameters)
  plt.plot(x_fit, y_fit_cubic, color='red', label='Linear Fit')
  plt.xlabel('Angular Velocity Variation [%]')
  plt.ylabel('Power Error [\%]')
  plt.title('Power Error vs Angular Velocity Variation (T2.2.2)')
  plt.grid(True)
  plt.legend()

  # Annotating the R^2 value and p-values on the plot
  print(p_values)
  plt.annotate(f'$R^2 = {r_squared:.2f}, p = {np.round(p_values[1],4)}$', xy=(0.25, 0.9), xycoords='axes fraction', fontsize=12, color='green')

  plt.savefig("out/favero-subtest.png")

def CorrelationSubet():
# Convert the string to a file-like object
  csv_file = StringIO(Subset)
  df = pd.read_csv(csv_file)
  df['E2'] = np.abs(df['E'])
  df['Force'] = df['IAV']/df['RPM']
  df['FMR'] = df['Force']/df['Mass']

  df = df[["Mass","Grade","RPM","Var","IAV","AAV","Force","FMR","E","E2"]]

  # Initialize a matrix to hold the p-values
  p_values_matrix = np.zeros((df.shape[1], df.shape[1]))

  # Compute the correlation matrix with p-values
  for i in range(df.shape[1]):
      for j in range(df.shape[1]):
          if i != j:
              corr, p_value = pearsonr(df.iloc[:, i], df.iloc[:, j])
              p_values_matrix[i, j] = p_value
          else:
              p_values_matrix[i, j] = np.nan  # Fill the diagonal with NaNs for clarity

  # Convert p-values matrix to DataFrame for better readability
  p_values_df = pd.DataFrame(p_values_matrix, columns=df.columns, index=df.columns).round(2)
  correlation_matrix = df.corr()
  correlation_matrix = correlation_matrix.applymap(lambda x: f"{x:.2f}")
  p_values_df = p_values_df.applymap(lambda x: f"{x:.2f}")

  # Print the correlation matrix
  print("Correlation Matrix:")
  print(correlation_matrix.to_latex())

  # Print the p-values matrix
  print("\nP-Values Matrix:")
  print(p_values_df.to_latex())

LinearFit_All()
CubicFit_All()
LinearFit_Circular()
LinearFit_Ovalised()
Linearfit_Absolute_Circular()
Linearfit_Absolute_Subtest()

==> Workings/pedal.py <==
import pandas as pd
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
import numpy as np
from scipy.fft import fft
from scipy.integrate import cumtrapz  # Corrected import
from scipy.signal import find_peaks

# Read the two CSV files into pandas DataFrames
file1 = "left.csv"
file2 = "right.csv"

df1 = pd.read_csv(file1)
df2 = pd.read_csv(file2)

# Remove duplicates from each DataFrame
df1.drop_duplicates(subset=['x'], inplace=True)
df2.drop_duplicates(subset=['x'], inplace=True)

# Sort DataFrames by x-values
df1.sort_values(by='x', inplace=True)
df2.sort_values(by='x', inplace=True)

df1['x'] = df1['x'].rolling(window=10, min_periods=1).mean()
df1['y'] = df1['y'].rolling(window=10, min_periods=1).mean()
df2['x'] = df2['x'].rolling(window=10, min_periods=1).mean()
df2['y'] = df2['y'].rolling(window=10, min_periods=1).mean()


# Create linear interpolation functions for both DataFrames
interpolated_df1 = interp1d(df1['x'], df1['y'], kind='linear', fill_value='extrapolate')
interpolated_df2 = interp1d(df2['x'], df2['y'], kind='linear', fill_value='extrapolate')

# Generate new x-values at every integer
new_x_values = np.linspace(0, 360, 1048576)

# Interpolate y-values for both DataFrames at new x-values
left_torque = np.array(interpolated_df1(new_x_values))
right_torque = np.array(interpolated_df2(new_x_values))
net_torque = left_torque + right_torque

mean_net_torque = np.mean(net_torque)

left_torque = left_torque/mean_net_torque
right_torque = right_torque/mean_net_torque
net_torque = net_torque/mean_net_torque

combined_array = np.vstack((new_x_values, left_torque, right_torque, net_torque))
combined_array = np.rot90(combined_array)[::-1]

num_repeats = 100
repeated_left = np.tile(left_torque,num_repeats)
repeated_left = left_torque
repeated_right = np.tile(right_torque,num_repeats)
repeated_right = right_torque
repeated_net = np.tile(net_torque,num_repeats)
repeated_net = net_torque
# Zero-pad the data to the nearest power of 2
n = len(repeated_net)
next_power_of_2 = 2 ** (n - 1).bit_length()
zero_padded_df1 = np.pad(repeated_left, (0, next_power_of_2 - n))
zero_padded_df2 = np.pad(repeated_right, (0, next_power_of_2 - n))
zero_padded_superposition = np.pad(repeated_net, (0, next_power_of_2 - n))

# Perform FFT on the zero-padded data
fft_file1 = fft(zero_padded_df1)
fft_file2 = fft(zero_padded_df2)
fft_superposition = fft(zero_padded_superposition)

# Calculate the frequencies corresponding to FFT results
sample_rate = 1048576/2  # Assuming the data is sampled at 1 unit per integer value
frequencies = np.fft.fftfreq(next_power_of_2, d=1 / sample_rate)[:next_power_of_2 // 2]

# Compute magnitude and phase of FFT results
magnitude_file1 = np.abs(fft_file1)[:next_power_of_2 // 2]
phase_file1 = np.angle(fft_file1,deg=True)[:next_power_of_2 // 2]

magnitude_file2 = np.abs(fft_file2)[:next_power_of_2 // 2]
phase_file2 = np.angle(fft_file2,deg=True)[:next_power_of_2 // 2]

magnitude_superposition = np.abs(fft_superposition)[:next_power_of_2 // 2]
phase_superposition = np.angle(fft_superposition,deg=True)[:next_power_of_2 // 2]

norm_magnitude_superposition = magnitude_superposition/np.mean(magnitude_superposition[0])
norm_magnitude_file1 = magnitude_file1/np.mean(magnitude_superposition[0])
norm_magnitude_file2 = magnitude_file2/np.mean(magnitude_superposition[0])

# Plot the magnitude and phase spectra of the three datasets
plt.figure(figsize=(12, 8))

marker_style = None
line_style = '-'

peaks, _ = find_peaks(norm_magnitude_superposition, height=0.0005)  # Adjust height as needed
peaks_left, _ = find_peaks(norm_magnitude_file1, height=0.0005)  # Adjust height as needed
peaks_right, _ = find_peaks(norm_magnitude_file2, height=0.0005)  # Adjust height as needed

peaks = [0,1,2,3,4,5]

l = norm_magnitude_file1[peaks]
r = norm_magnitude_file2[peaks]
n = norm_magnitude_superposition[peaks]
la = phase_file1[peaks]
ra = phase_file2[peaks]
na = phase_superposition[peaks]

t = np.linspace(0,1,1000)
left = np.zeros(1000)
right = np.zeros(1000)
net = np.zeros(1000)

thd_n = 0.0
thd_l = 0.0
thd_r = 0.0

for i in range(len(l)):
  left += l[i]*(1 if i == 0 else 2)*np.cos(2*np.pi*i*t + np.radians(la[i]))
  right += r[i]*(1 if i == 0 else 2)*np.cos(2*np.pi*i*t + np.radians(ra[i]))
  net += n[i]*(1 if i == 0 else 2)*np.cos(2*np.pi*i*t + np.radians(na[i]))
  thd_n += (n[i]*2)**2
  thd_l += (l[i]*2)**2
  thd_r += (r[i]*2)**2

thd_n = np.sqrt(thd_n-n[0]**2)/n[0]*100
thd_l = np.sqrt(thd_l-l[0]**2)/l[0]*100
thd_r = np.sqrt(thd_r-r[0]**2)/r[0]*100

Functions = F"""
{l[0]:.3f} + {2*l[1]:.3f}*cos(1*2*3.14159*t+{la[1]:.3f}) + {2*l[2]:.3f}*cos(2*2*3.14159*t+{la[2]:.3f}) + {2*l[3]:.3f}*cos(3*2*3.14159*t+{la[3]:.3f}) + {2*l[4]:.3f}*cos(4*2*3.14159*t+{la[4]:.3f})  + {2*l[5]:.3f}*cos(5*2*3.14159*t+{la[5]:.3f})
"{r[0]:.3f} + {2*r[1]:.3f}*cos(1*2*3.14159*t+{ra[1]:.3f}) + {2*r[2]:.3f}*cos(2*2*3.14159*t+{ra[2]:.3f}) + {2*r[3]:.3f}*cos(3*2*3.14159*t+{ra[3]:.3f}) + {2*r[4]:.3f}*cos(4*2*3.14159*t+{ra[4]:.3f})  + {2*r[5]:.3f}*cos(5*2*3.14159*t+{ra[5]:.3f})
"{n[0]:.3f} + {2*n[1]:.3f}*cos(1*2*3.14159*t+{na[1]:.3f}) + {2*n[2]:.3f}*cos(2*2*3.14159*t+{na[2]:.3f}) + {2*n[3]:.3f}*cos(3*2*3.14159*t+{na[3]:.3f}) + {2*n[4]:.3f}*cos(4*2*3.14159*t+{na[4]:.3f})  + {2*n[5]:.3f}*cos(5*2*3.14159*t+{na[5]:.3f})
"""

Latex = f"""
  \hline
  & Net Torque & Left Torque & Right Torque \\\\
  \hline
  DC Component & ${n[0]:.3f} \\angle {na[0]:.3f}$ & ${l[0]:.3f} \\angle {la[0]:.3f}$ & ${r[0]:.3f} \\angle {ra[0]:.3f}$ \\\\
  1st Harmonic & ${2*n[1]:.3f} \\angle {na[1]:.3f}$ & ${2*l[1]:.3f} \\angle {la[1]:.3f}$ & ${2*r[1]:.3f} \\angle {ra[1]:.3f}$\\\\
  2nd Harmonic & ${2*n[2]:.3f} \\angle {na[2]:.3f}$ & ${2*l[2]:.3f} \\angle {la[2]:.3f}$ & ${2*r[2]:.3f} \\angle {ra[2]:.3f}$\\\\
  3rd Harmonic & ${2*n[3]:.3f} \\angle {na[3]:.3f}$ & ${2*l[3]:.3f} \\angle {la[3]:.3f}$ & ${2*r[3]:.3f} \\angle {ra[3]:.3f}$\\\\
  4th Harmonic & ${2*n[4]:.3f} \\angle {na[4]:.3f}$ & ${2*l[4]:.3f} \\angle {la[4]:.3f}$ & ${2*r[4]:.3f} \\angle {ra[4]:.3f}$\\\\
  5th Harmonic & ${2*n[5]:.3f} \\angle {na[5]:.3f}$ & ${2*l[5]:.3f} \\angle {la[5]:.3f}$ & ${2*r[5]:.3f} \\angle {ra[5]:.3f}$\\\\
  \hline
  $THD (\%)$ & {int(thd_n)}\% & {int(thd_l)}\% & {int(thd_r)}\%\\\\
  \hline
"""

Harmonics = f"""
Harmonic,Net Magnitude,Net Phase,Left Magnitude,Left Phase,Right Magnitude,Right Phase
0,{n[0]:.3f},{na[0]:.3f},{l[0]:.3f},{la[0]:.3f},{r[0]:.3f},{ra[0]:.3f}
1,{2*n[1]:.3f},{na[1]:.3f},{2*l[1]:.3f},{la[1]:.3f},{2*r[1]:.3f},{ra[1]:.3f}
2,{2*n[2]:.3f},{na[2]:.3f},{2*l[2]:.3f},{la[2]:.3f},{2*r[2]:.3f},{ra[2]:.3f}
3,{2*n[3]:.3f},{na[3]:.3f},{2*l[3]:.3f},{la[3]:.3f},{2*r[3]:.3f},{ra[3]:.3f}
4,{2*n[4]:.3f},{na[4]:.3f},{2*l[4]:.3f},{la[4]:.3f},{2*r[4]:.3f},{ra[4]:.3f}
5,{2*n[5]:.3f},{na[5]:.3f},{2*l[5]:.3f},{la[5]:.3f},{2*r[5]:.3f},{ra[5]:.3f}
"""

import csv

# Open the CSV file
with open('out/harmonic-profile.csv', mode='w') as file:
    file.write(Harmonics)

print(Latex)

plt.figure()
plt.plot(t,left)
plt.plot(t,right)
plt.plot(t,net)
plt.savefig("out/pedal.pdf")

==> Workings/simulation.py <==
import numpy as np
import csv
import pandas as pd
from scipy.stats import pearsonr
import statsmodels.api as sm
from sklearn.metrics import mean_squared_error
import matplotlib.pyplot as plt

def Simulate(Coeff,Mass,Grade,Velocity,WindVelocity,Cadence):
  h = 5
  Force_Gravity = Mass*9.81*Grade
  Force_Resistance = Coeff*(Velocity+WindVelocity)**2
  Force = Force_Gravity + Force_Resistance
  Resistance = Force_Resistance/Velocity
  harmonic_profile = pd.read_csv("out/Harmonic-Profile.csv")
  coeff_t = Force*np.array(harmonic_profile["Net Magnitude"])
  coeff_l = Force*np.array(harmonic_profile["Left Magnitude"])
  coeff_r = Force*np.array(harmonic_profile["Right Magnitude"])
  angle_t = np.array(harmonic_profile["Net Phase"])
  angle_l = np.array(harmonic_profile["Left Phase"])
  angle_r = np.array(harmonic_profile["Right Phase"])

  AAV = coeff_t[0]*Velocity
  AAV_L = coeff_l[0]*Velocity
  AAV_R = coeff_l[0]*Velocity

  Harmonic_Work = 0.0
  Left_Harmonic_Work = 0.0
  Right_Harmonic_Work = 0.0
  Variation = 0.0
  for i in range(1,h):
    Z = Resistance + 1j*i*Cadence/60 * 2 * np.pi * Mass
    Vx = coeff_t[i]/np.sqrt(2) * (np.cos(np.deg2rad(angle_t[i])) + 1j*np.sin(np.deg2rad(angle_t[i])))
    Vl = coeff_l[i] * (np.cos(np.deg2rad(angle_l[i])) + 1j*np.sin(np.deg2rad(angle_l[i])))
    Vr = coeff_r[i] * (np.cos(np.deg2rad(angle_r[i])) + 1j*np.sin(np.deg2rad(angle_r[i])))
    Ix = Vx/(Z*np.sqrt(2))
    Harmonic_Work += np.abs(Vx)*np.abs(Ix)*np.cos(np.angle(Vx)-np.angle(Ix))
    Left_Harmonic_Work += np.abs(Vl)*np.abs(Ix)*np.cos(np.angle(Vl)-np.angle(Ix))
    Right_Harmonic_Work += np.abs(Vr)*np.abs(Ix)*np.cos(np.angle(Vr)-np.angle(Ix))
    Variation += np.abs(Ix*2)**2

  Power = np.round(AAV + Harmonic_Work,2)
  Power_Error = np.round((100*Harmonic_Work/Power),3)
  Left_Power_Error = np.round((100*Left_Harmonic_Work/(Left_Harmonic_Work+AAV_L)),3)
  Right_Power_Error = np.round((100*Right_Harmonic_Work/(Right_Harmonic_Work+AAV_R)),3)
  Variation = np.round(100*np.sqrt(Variation)/Velocity,3)

  return Power,Power_Error,Left_Power_Error,Right_Power_Error,Variation,Force

def SimulateScenarios():
  Mass = list(range(1,10)) + list(range(10,90,5))
  Grade = list(range(0,21,1))
  Cadence = list(range(40,130,10))
  Velocity = list(range(1,15))
  Coeff = list(range(25,55,5))
  print(Coeff)
  Results = [["Mass","Grade","Cadence","Velocity","Coefficient","Power","Total_Error","Left_Error","Right_Error","Variation","Force","FMR"]]

  for m in Mass:
    for g in Grade:
      for c in Cadence:
        for v in Velocity:
          for d in Coeff:
              Power,Error,Lerror,Rerror,Var,Force = Simulate(Coeff=d/100,Mass=m,Grade=g/100,Velocity=v,WindVelocity=0.0,Cadence=c)
              if Power < 600:
                Results.append([m,g,c,v,d,Power,Error,Lerror,Rerror,Var,Force,(Force/m)])

  with open("out/Simulations.csv", 'w', newline='') as file:
    writer = csv.writer(file)
    writer.writerows(Results)

def HighMassError():
  plt.figure()
  filename = 'out/Simulations.csv'
  data = pd.read_csv(filename)

  df_base = pd.DataFrame(data)

  df = df_base[df_base['Mass'] >= 50]

  # Calculate the polynomial fit of degree 4
  x = df['Variation']
  y = df['Total_Error']
  coefficients = np.polyfit(x, y, 12)  # 4th degree polynomial fit
  polynomial = np.poly1d(coefficients)
  predicted_y = polynomial(x)

  # Calculate RMSE
  rmse = np.sqrt(mean_squared_error(y, predicted_y))

  # Plot the scatter plot
  plt.scatter(x, y, label='Data points')

  # Plot the polynomial fit
  x_fit = np.linspace(min(x), max(x), 100)
  y_fit = polynomial(x_fit)
  #plt.plot(x_fit, y_fit, color='red', label=f'Cubit Fit\nRMSE: {rmse:.2f}')

  # Add labels and title
  plt.xlabel('AV Variation (%)')
  plt.ylabel('Power Error (%)')
  plt.title('Mass vs Power Error (M >= 50kg)')
  plt.grid()
  plt.legend()

  # Show the plot
  plt.savefig("out/sim-av-highmass.png")

def LowMassError():
  plt.figure()
  filename = 'out/Simulations.csv'
  data = pd.read_csv(filename)

  df_base = pd.DataFrame(data)

  df = df_base[df_base['Mass'] <= 10]

  # Calculate the polynomial fit of degree 4
  x = df['Variation']
  y = df['Total_Error']
  coefficients = np.polyfit(x, y, 12)  # 4th degree polynomial fit
  polynomial = np.poly1d(coefficients)
  predicted_y = polynomial(x)

  # Calculate RMSE
  rmse = np.sqrt(mean_squared_error(y, predicted_y))

  # Plot the scatter plot
  plt.scatter(x, y, label='Data points')

  # Plot the polynomial fit
  x_fit = np.linspace(min(x), max(x), 100)
  y_fit = polynomial(x_fit)
  #plt.plot(x_fit, y_fit, color='red', label=f'Cubit Fit\nRMSE: {rmse:.2f}')

  # Add labels and title
  plt.xlabel('AV Variation (%)')
  plt.ylabel('Power Error (%)')
  plt.title('Mass vs Power Error (m <= 10kg)')
  plt.grid()
  plt.legend()

  # Show the plot
  plt.savefig("out/sim-av-lowmass.png")

def LeftError():
  plt.figure()
  filename = 'out/Simulations.csv'
  data = pd.read_csv(filename)

  df_base = pd.DataFrame(data)

  df = df_base[df_base['Mass'] >= 50]

  # Calculate the polynomial fit of degree 4
  x = df['Variation']
  y = df['Left_Error']
  coefficients = np.polyfit(x, y, 12)  # 4th degree polynomial fit
  polynomial = np.poly1d(coefficients)
  predicted_y = polynomial(x)

  # Calculate RMSE
  rmse = np.sqrt(mean_squared_error(y, predicted_y))

  # Plot the scatter plot
  plt.scatter(x, y, label='Data points')

  # Plot the polynomial fit
  x_fit = np.linspace(min(x), max(x), 100)
  y_fit = polynomial(x_fit)
  #plt.plot(x_fit, y_fit, color='red', label=f'Cubit Fit\nRMSE: {rmse:.2f}')

  # Add labels and title
  plt.xlabel('AV Variation (%)')
  plt.ylabel('Left Power Error (%)')
  plt.title('Mass vs Right Power Error (m >= 50kg)')
  plt.grid()
  plt.legend()

  # Show the plot
  plt.savefig("out/sim-av-lefterror.png")

def RightError():
  plt.figure()
  filename = 'out/Simulations.csv'
  data = pd.read_csv(filename)

  df_base = pd.DataFrame(data)

  df = df_base[df_base['Mass'] >= 50]

  # Calculate the polynomial fit of degree 4
  x = df['Variation']
  y = df['Right_Error']
  coefficients = np.polyfit(x, y, 12)  # 4th degree polynomial fit
  polynomial = np.poly1d(coefficients)
  predicted_y = polynomial(x)

  # Calculate RMSE
  rmse = np.sqrt(mean_squared_error(y, predicted_y))

  # Plot the scatter plot
  plt.scatter(x, y, label='Data points')

  # Plot the polynomial fit
  x_fit = np.linspace(min(x), max(x), 100)
  y_fit = polynomial(x_fit)
  #plt.plot(x_fit, y_fit, color='red', label=f'Cubit Fit\nRMSE: {rmse:.2f}')

  # Add labels and title
  plt.xlabel('AV Variation (%)')
  plt.ylabel('Right Power Error (%)')
  plt.title('Mass vs Power Error (m >= 50kg)')
  plt.grid()
  plt.legend()

  # Show the plot
  plt.savefig("out/sim-av-righterror.png")

def MassError():
  plt.figure()
  filename = 'out/Simulations.csv'
  data = pd.read_csv(filename)

  df_base = pd.DataFrame(data)

  df = df_base[df_base['Mass'] >= 0]

  # Calculate the polynomial fit of degree 4
  x = df['Mass']
  y = df['Total_Error']
  coefficients = np.polyfit(x, y, 12)  # 4th degree polynomial fit
  polynomial = np.poly1d(coefficients)
  predicted_y = polynomial(x)

  # Calculate RMSE
  rmse = np.sqrt(mean_squared_error(y, predicted_y))

  # Plot the scatter plot
  plt.scatter(x, y, label='Data points')

  # Plot the polynomial fit
  x_fit = np.linspace(min(x), max(x), 100)
  y_fit = polynomial(x_fit)
  #plt.plot(x_fit, y_fit, color='red', label=f'Cubit Fit\nRMSE: {rmse:.2f}')

  # Add labels and title
  plt.xlabel('AV Variation (%)')
  plt.ylabel('Right Power Error (%)')
  plt.title('Mass vs Power Error')
  plt.grid()
  plt.legend()

  # Show the plot
  plt.savefig("out/sim-av-masserror.png")

def CadenceError():
  plt.figure()
  filename = 'out/Simulations.csv'
  data = pd.read_csv(filename)

  df_base = pd.DataFrame(data)

  df = df_base[df_base['Mass'] >= 0]

  # Calculate the polynomial fit of degree 4
  x = df['Cadence']
  y = df['Total_Error']
  coefficients = np.polyfit(x, y, 12)  # 4th degree polynomial fit
  polynomial = np.poly1d(coefficients)
  predicted_y = polynomial(x)

  # Calculate RMSE
  rmse = np.sqrt(mean_squared_error(y, predicted_y))

  # Plot the scatter plot
  plt.scatter(x, y, label='Data points')

  # Plot the polynomial fit
  x_fit = np.linspace(min(x), max(x), 100)
  y_fit = polynomial(x_fit)
  #plt.plot(x_fit, y_fit, color='red', label=f'Cubit Fit\nRMSE: {rmse:.2f}')

  # Add labels and title
  plt.xlabel('AV Variation (%)')
  plt.ylabel('Right Power Error (%)')
  plt.title('Cadence vs Power Error')
  plt.grid()
  plt.legend()

  # Show the plot
  plt.savefig("out/sim-av-cadenceerror.png")

#SimulateScenarios()
#HighMassError()
#LowMassError()
#LeftError()
#RightError()
#MassError()
#CadenceError()

S = [None]*11

S[1] = Simulate(Coeff=0.25,Mass=75.0,Grade=0.00,Velocity=9.2,WindVelocity=0.0,Cadence=100)
S[2] = Simulate(Coeff=0.25,Mass=75.0,Grade=0.00,Velocity=9.5,WindVelocity=0.0,Cadence=90)
S[3] = Simulate(Coeff=0.25,Mass=75.0,Grade=0.05,Velocity=6.3,WindVelocity=0.0,Cadence=60)

S[4] = Simulate(Coeff=0.5,Mass=4.0,Grade=0.00,Velocity=7.7,WindVelocity=0.0,Cadence=90)
S[5] = Simulate(Coeff=0.5,Mass=4.0,Grade=0.00,Velocity=7.5,WindVelocity=0.0,Cadence=90)
S[6] = Simulate(Coeff=0.5,Mass=4.0,Grade=0.00,Velocity=8.3,WindVelocity=0.0,Cadence=110)
S[7] = Simulate(Coeff=0.5,Mass=4.0,Grade=0.00,Velocity=8.2,WindVelocity=0.0,Cadence=90)

S[8] = Simulate(Coeff=0.5,Mass=75.0,Grade=0.10,Velocity=5.0,WindVelocity=0.0,Cadence=50)
S[9] = Simulate(Coeff=0.5,Mass=75.0,Grade=0.15,Velocity=3.0,WindVelocity=0.0,Cadence=40)
S[10] = Simulate(Coeff=0.5,Mass=75.0,Grade=0.00,Velocity=3.0,WindVelocity=15.0,Cadence=70)

for i in range(1,11):
  print(f"{S[i][0]:.2f} & {S[i][4]:.2f} & {S[i][1]:.2f} & {S[i][2]:.2f} & {S[i][3]:.2f}")
